Disentangling SMEFT and UV contributions in $h\to Z\gamma$ and $h\to\gamma\gamma$ decays

LHC searches have revealed that the Higgs boson decay to a photon pair is nearly consistent with the Standard Model (SM), whereas recently, there is evidence for the decay of the Higgs boson to a $Z$-boson and a photon. These decays are governed by the same set of Wilson-coefficients at the tree level in Standard Model Effective Field Theory (SMEFT). In this study, we aim to explain this potential discrepancy between the decays $h\to \gamma \gamma$ and $h\to Z\gamma$. We conduct a model-independent analysis in SMEFT to determine the magnitude and features of the Wilson coefficients required to account for the observed distinction between the two signal strengths. Following this, we adopt a top-down approach, considering all single and two field extensions of the SM, including scalars and fermions, as candidates for new interactions. We perform the matching of these models to one loop using automated packages and compare the models' predictions regarding $h\to Z\gamma$.

==> anc/all_models.csv <==
Model,L1,L2,L3,L4,L5,L6,L7,MSa,MSb,Y2,CphiBox,CphiD,Cuphi33,Cdphi33,CphiB,CphiW,CphiWB,dRhgamgam,dSparam,dTparam,dRhbb,dRhWW,dRhtautau,dRhZZ,dRggF,dRVBF,dRWh,dRZh,dRtth,dRhmumu,dRhZgam,chi2min,L8,L10,L9,L5L,L5R,MFa,L1bar,L1L,L1Lbar,L1R,L1Rbar,MFb
SS101Y2,-1.969955478758716,2.0,-0.2839628938056794,-2.0,-2.0,1.9999999959833783,2.0,2.0,0.7,3.0,-0.0653837013960286,8.15035932514e-05,-0.0098417239656998,-0.0002057006200786,-0.0025207565768503,5.45703157978e-05,5.84520248894e-05,0.0999711113077116,0.0007800763990161,0.0003266877035198,-0.006875109296398,-0.0078533488675069,-0.0079361234576746,-0.0072825149166305,-0.0066955344906192,-1.5174396396600654e-06,4.78854521126e-05,-0.0001603463103919,-0.0067354331338592,-0.0079138974277949,-0.0415856469544075,6.379449835431738,,,,,,,,,,,,
SS102Y2,2.0,-2.0,-1.234302160729513,-2.0,-2.0,1.999999990180234,1.5476393362124934,2.0,0.7,-2.0,-0.0641077878178545,4.9775523599e-05,-0.0102518649540124,-0.0002146074886664,-0.0023839996271608,-0.0004667373604401,-5.373569216247085e-06,0.0999187837358143,-7.17134185172e-05,0.000199513307909,-0.00667478270656,-0.007652639877434,-0.0077721243096109,-0.0070223662639537,-0.0064894972099357,2.47492103641e-05,-0.0004095620337862,-0.0005444209053606,-0.0065213967852213,-0.0077585505243254,-0.0327801249131745,6.371539210447366,2.0,,,,,,,,,,,
SS103Y2,-2.0,2.0,1.0328571237055968,-2.0,-2.0,1.999999995732004,-2.0,2.0,1.2706359254955502,9.0,-0.0541633455793234,-0.0003489178473249,-0.010160508459169,-0.0002124141383742,-0.0028984301257619,-2.73841753579e-05,-0.0007283272806621,0.1001116766993274,-0.0097199527899866,-0.0013985539252001,-0.005470501205534,-0.0064867877257587,-0.0064480427073586,-0.006083671137571,-0.0052853781335465,-1.58746127331e-05,-2.40296138765e-05,-0.0004991529624393,-0.00520846067534,-0.0065431926043241,-0.0504238585745588,6.351296764382414,1.0167100806860097,,,,,,,,,,,
SS302Y2,1.9999999931050776,1.318569312130644,1.2655500679590717,1.1648108782412012,1.999999139869221,-0.2331927275987524,0.7569692734125532,0.7878797962322662,0.8180884018010618,3.0,-0.1271429401222264,0.010391840635104,-0.1856479421481892,-0.0054252636794013,-0.0035682386555901,-0.0003862261771642,-0.0014466806449172,0.100174896580678,-0.0193067978423092,0.0416532132755731,0.0116984130549436,-0.0155312232386735,-0.0185330234672259,-0.014689002178673,0.0068985253549124,-1.38451441061e-05,-0.0003389134704616,-0.001041379439948,0.0041160254748531,-0.015699168526033,-0.0718028938462238,5.717155518898303,1.8543565432354028,,,,,,,,,,,
SS303Y2,-0.0733952567251022,1.9999999857800608,1.970200062944348,1.9999993451352407,-2.0,0.3269101434805516,1.9994073126068104,0.7,0.9326411123232388,-4.0,-0.0082598195444392,0.0105657555440318,-0.0051727824282615,-0.000126687565805,-0.0028871729195993,-0.0011706375886887,-0.001499548572738,0.1001529261762672,-0.0200123512057026,0.0423503096849331,-0.0006798083505457,-0.0012002092208028,-0.0042008620947187,-0.0004586743341856,-0.000683836828501,2.67057274459e-05,-0.0010272344840743,-0.0015646284108296,-0.0035697826384708,-0.0013195805578613,-0.0361496513097936,5.814110389910526,0.4204066395403278,-1.8247256614266087,-1.986597052344346,,,,,,,,,
SF101Y2,2.0,-2.0,-2.0,-2.0,,,,2.278461789879968,,4.0,-0.0526670354450176,5.61969997105e-05,-0.0056144003754722,-0.0001072533982015,-0.0024897962516625,3.33930908868e-05,3.57684164204e-05,0.1000633767470394,0.0004773504003081,0.0002252522624803,-0.0058327843970205,-0.0063247019859278,-0.0063897389797594,-0.005775903275023,-0.0056768625056546,-9.285634334646868e-07,2.93024372532e-05,-0.0001800596744833,-0.0057047821339518,-0.0063744140579383,-0.0394911568195006,6.381099939713249,,,,1.4255277776789663,1.424734998084529,1.814553895485647,,,,,,
SF102Y2,2.0,-2.0,-2.0,-2.0,,,,2.272645136039692,,3.0,-0.0529106525436707,4.27284826427e-05,-0.0056920628236659,-0.0001090097512271,-0.0024157079602548,-0.0002011469045123,3.61360102833e-05,0.1000939000080713,0.0004822561550255,0.0001712669259424,-0.0058529843871113,-0.0063325446932211,-0.0064151356880249,-0.0057500237993338,-0.0056963509546108,1.15811670552e-05,-0.0001765064087095,-0.0003426389494864,-0.0057207040235376,-0.0064034836308082,-0.0352241242448018,6.3809824688805215,,,,1.1730700449512246,1.1728464178678455,1.740287464746623,,,,,,
SF103Y2,2.0,-0.9180313049684636,-2.0,-2.0,,,,1.6216720505682902,,0.0,-0.0546013524645284,-4.95806740954e-05,-0.0248943815422758,-0.0005800620175311,3.732481703e-05,-0.007691902150382,0.0001393845333012,0.0996785485416406,0.0018601679757356,-0.0001987323001728,-0.0036759481652506,-0.0058622645072635,-0.006591740703957,-0.004187100977234,-0.0035383215771945,0.0004132957365079,-0.0067496441369602,-0.0054988661102957,-0.0035546261557993,-0.0066052613537828,0.1034756365129522,6.341208184524836,,,,2.0,2.0,0.7,,,,,,
SF302Y2,-0.1045806606813043,1.9999999999697269,1.999999999969704,-1.999999999999964,,,,0.7,,-16.0,-0.0091074353614697,0.0101498694732581,-0.0068936578422869,-0.0001705750457132,2.20476186594536e-06,-0.0007523733903227,0.0026452685670136,0.0687613375113362,0.0353026534511145,0.0406833296173444,-0.0005481367429254,-0.0013270059482982,-0.004177410129135,-2.77677793646e-05,-0.0005627320485051,0.0001030588935991,-0.0006602076500082,0.0002883438275209,-0.003336383872376,-0.0014095407237775,0.0297810629869408,6.638463672592084,,,,-1.971375496994609,-1.97137541670721,1.2266243291248058,,,,,,
SF303Y2,2.0,-2.0,-2.0,-2.0,,,,3.27915294891912,,-5.0,-0.0028586416653442,0.0089707385509631,-0.0048829599147129,-0.0001129595335814,1.6744199212289326e-06,-3.61142841826e-05,0.002940577838751,0.0670279918911973,0.039243728097012,0.035957064703286,-4.72633750144e-05,-0.0006062357063705,-0.0030640294224484,0.0005854463422427,-1.59341144646e-05,7.19106439092e-05,-3.16902843702e-05,0.0008974478797953,-0.0024683083128534,-0.0006177090196008,0.0229692903304555,6.772300977339635,,,,-2.0,-2.0,1.2194687508606994,,,,,,
SS1Y12Y2,-0.759301198720365,-1.999999986523312,1.4768830277585745,1.9999999626027136,,,,0.7456899098799474,0.9000000078671634,2.0,-0.0144526653700054,-0.000102653620609,0.0003424797620064,8.222492416540272e-06,-0.0023270172930153,-0.0004207349794585,-0.0001331211556817,0.1001595595344993,-0.0017765795445671,-0.0004114625409374,-0.0017871856917697,-0.001693615251207,-0.0017176684627261,-0.0011768243485717,-0.0017877945937533,1.92568908999e-05,-0.0003691949444748,-0.0005464369589194,-0.0017594509936909,-0.0017456621050662,-0.0276340922066816,6.389911405509338,,,,,,,-0.759301198720365,,,,,
SS2Y11Y2,0.7165569884349704,1.3501505078152696,1.9999999999126108,-1.9999999998255509,,,,0.7718758543750454,0.9000000000865651,-2.0,-0.0169717774396178,-7.37220587971e-05,0.0004391953626132,1.05445078484e-05,-0.002284865380866,-0.0005556817385692,-0.0001116456736633,0.1004080532376071,-0.0014899766987004,-0.0002954972796465,-0.002104601056447,-0.0019846902320059,-0.0020312472863782,-0.0014384569703657,-0.002105381911135,2.69606696325e-05,-0.0004876107255945,-0.0006333441304836,-0.002084829120617,-0.0020513512918122,-0.0253009125011149,6.387423833584762,,,,,,,0.7165569884349704,,,,,
SS2Y13Y2,1.2396188242689348,1.4844069392658932,1.999997412782622,1.9999986437129555,0.1071605164987156,,,0.7158756190561884,0.9000001669567338,2.0,-0.0206726003951898,-0.0002440490708444,0.0021200976987865,5.09007806718e-05,-0.0025423675697651,-0.0004225381554144,-0.0004929540094743,0.1002344837566107,-0.0065787590647005,-0.0009782124605768,-0.0027510389033641,-0.0024356466251091,-0.0024274377793521,-0.0019812563739398,-0.0027548082697275,1.07889782581e-05,-0.0003707772313761,-0.0006793523638134,-0.002686089698604,-0.0024939899609713,-0.0340939065054537,6.371111635005491,,,,,,,1.2396188242689348,,,,,
SS3Y12Y2,-1.2402696838575151,-1.0477485285660633,-0.2312297823407294,1.3459725055747072,1.9999970038461448,,,0.7000010203904834,0.9000015050088872,-2.0,-0.0129345591283496,-0.0002024855319004,0.0026580023597564,6.38151700351e-05,-0.0022921217574081,-0.0010919277124202,-0.0004665164589316,0.1002803044910635,-0.0062259345173019,-0.0008116149334486,-0.0018812129515913,-0.0014484057448428,-0.0015037285383644,-0.000903555246691,-0.0018859386699835,4.70966553494e-05,-0.0009581665676487,-0.0011320345807753,-0.0018280048262547,-0.0015589463429137,-0.0201863049007078,6.369727777888784,,,,,,,-1.2402696838575151,,,,,
FF1Y12Y2,,,,,,,,,,-4.0,-0.0006155746223513,-0.0004037438684541,8.24202163616e-05,1.9788019006637004e-06,-0.0022914106703836,-2.430278873886726e-06,5.09572846707e-05,0.0989763751571373,0.0006800547150386,-0.0016183109472074,-7.22440396887e-05,-6.16602518298e-05,4.7849862837e-05,0.0003919385214727,-7.23905763277e-05,1.3423172391418924e-06,-2.132569711835602e-06,-0.0001839586666696,3.77945964409e-05,-6.22510900903e-05,-0.029880762461656,6.449405853441943,,,,,,0.725224908844226,,-1.0106960084835368,-1.0106960084835368,-1.0106960085173529,-1.0106960085173529,5.016406984058025
FF2Y11Y2,,,,,,,,,,-4.0,-0.0002467776924979,-0.0011816626043111,0.0004146330908446,9.954799737984122e-06,-0.0027549317748415,-8.39476449023e-05,-0.0008883144806816,0.0979814660479969,-0.0118550753818214,-0.0047364125572591,-4.43274625584e-05,1.2995370467e-05,0.000328183668314,0.0002693541178243,-4.50646474658e-05,-1.66674751669e-05,-7.36640584018e-05,-0.0005777585974324,0.0002775984312309,5.944276118378439e-06,-0.0423542653890179,6.45533716243861,,,,,,0.7969407213708225,,0.5991090025988262,0.5991090025988262,0.5991090026152736,0.5991090026152736,1.236683921158246
FF2Y13Y2,,,,,,,,,,3.0,-0.0005850677767114,-0.0011104479759183,-2.35033596993e-05,-5.642850178233516e-07,-0.0017057006834058,-0.0002429489574602,0.0008230518921301,0.0956417480305265,0.0109841080344282,-0.0044509657140147,-3.42969879717e-05,-1.54838966279e-05,0.0002656725357211,0.0005763839808014,-3.42552008799e-05,3.25378144653e-05,-0.0002131877101713,-6.42710133145e-05,0.0002685399456044,-3.71466273117e-05,-0.0123736442705915,6.631755113601685,,,,,,0.7999999999974472,,-0.5335832832043177,-0.5335832832043177,-0.5337144674482192,-0.5337144674482192,0.8500000001551874
FF3Y12Y2,,,,,,,,,,3.0,-0.0005850677767114,-0.0011104479759183,-2.35033596993e-05,-5.642850178233516e-07,-0.0017057006834058,-0.0002429489574602,0.0008230518921301,0.0956417480305265,0.0109841080344282,-0.0044509657140147,-3.42969879717e-05,-1.54838966279e-05,0.0002656725357211,0.0005763839808014,-3.42552008799e-05,3.25378144653e-05,-0.0002131877101713,-6.42710133145e-05,0.0002685399456044,-3.71466273117e-05,-0.0123736442705915,6.631755113601685,,,,,,0.7999999999974472,,-0.5335832832043177,-0.5335832832043177,-0.5337144674482192,-0.5337144674482192,0.8500000001551874

